SCALAR-NeRF: SCAlable LARge-scale Neural Radiance Fields for Scene Reconstruction

In this work, we introduce SCALAR-NeRF, a novel framework tailored for scalable large-scale neural scene reconstruction. We structure the neural representation as an encoder-decoder architecture, where the encoder processes 3D point coordinates to produce encoded features, and the decoder generates geometric values that include volume densities of signed distances and colors. Our approach first trains a coarse global model on the entire image dataset. Subsequently, we partition the images into smaller blocks using KMeans with each block being modeled by a dedicated local model. We enhance the overlapping regions across different blocks by scaling up the bounding boxes of each local block. Notably, the decoder from the global model is shared across distinct blocks and therefore promoting alignment in the feature space of local encoders. We propose an effective and efficient methodology to fuse the outputs from these local models to attain the final reconstruction. Employing this refined coarse-to-fine strategy, our method outperforms state-of-the-art NeRF methods and demonstrates scalability for large-scale scene reconstruction. The code will be available on our project page at https://aibluefisher.github.io/SCALAR-NeRF/

==> compile.sh <==
FILENAME='main'

pdflatex $FILENAME.tex
bibtex $FILENAME.aux
pdflatex $FILENAME.tex
pdflatex $FILENAME.tex

rm $FILENAME.aux
rm $FILENAME.blg
rm $FILENAME.brf
rm $FILENAME.log


